Quantized conductance doubling and hard gap in a two-dimensional semiconductor-superconductor heterostructure

The prospect of coupling a two-dimensional (2D) semiconductor heterostructure to a superconductor opens new research and technology opportunities, including fundamental problems in mesoscopic superconductivity, scalable superconducting electronics, and new topological states of matter. For instance, one route toward realizing topological matter is by coupling a 2D electron gas (2DEG) with strong spin-orbit interaction to an s-wave superconductor. Previous efforts along these lines have been hindered by interface disorder and unstable gating. Here, we report measurements on a gateable InGaAs/InAs 2DEG with patterned epitaxial Al, yielding multilayer devices with atomically pristine interfaces between semiconductor and superconductor. Using surface gates to form a quantum point contact (QPC), we find a hard superconducting gap in the tunneling regime, overcoming the soft-gap problem in 2D superconductor-semiconductor hybrid systems. With the QPC in the open regime, we observe a first conductance plateau at 4e^2/h, as expected theoretically for a normal-QPC-superconductor structure. The realization of a hard-gap semiconductor-superconductor system that is amenable to top-down processing provides a means of fabricating scalable multicomponent hybrid systems for applications in low-dissipation electronics and topological quantum information.

==> AndreevQPCv17_reformatted_for_Nat_Comms(arXiv version)/anc/conductance.py <==
"""
Copyright (c) 2015 and later, Michal Nowak, Anton Akhmerov 
and Michael Wimmer. All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

1. Redistributions of source code must retain the above copyright
notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright
notice, this list of conditions and the following disclaimer in the
documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS
IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED
TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED
TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE
"""

import kwant
import numpy as np
from kwant.digest import uniform
from math import pi


"""Class used to store parameters"""
class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)
        

"""Class used to make spinless leads time-reversal-symmetric"""
def trs(m):
    return m.conj()

class TRIInfiniteSystem(kwant.builder.InfiniteSystem):
    def __init__(self, lead, trs):
        """A lead with time reversal invariant modes."""
        self.__dict__ = lead.__dict__
        self.trs = trs

    def modes(self, energy=0, args=()):
        prop_modes, stab_modes = \
            super(TRIInfiniteSystem, self).modes(energy=energy, args=args)
        n = stab_modes.nmodes
        stab_modes.vecs[:, n:(2*n)] = self.trs(stab_modes.vecs[:, :n])
        stab_modes.vecslmbdainv[:, n:(2*n)] = \
            self.trs(stab_modes.vecslmbdainv[:, :n])
        prop_modes.wave_functions[:, n:] = \
            self.trs(prop_modes.wave_functions[:, :n])
        return prop_modes, stab_modes

    
"""Functions which allow for conversion from/to atomic units"""
def meV_to_au(energy):
    return energy/27211.4

def au_to_meV(energy):
    return energy*27211.4

def nm_to_au(length):
    return length/0.05292

def au_to_nm(length):
    return length*0.05292


"""Creation of normal scattering region with QPC and disorder"""
def make_N_system(parameters):
    xm = parameters.xm
    dx = parameters.dx
    W = int(parameters.width/dx)
    L = int(parameters.length/dx)
    mu_lead = parameters.mu_lead
    l_e = parameters.le
    lambda_f = parameters.lambda_f
    
    lat = kwant.lattice.square(dx)
    sys = kwant.Builder()
    
    onsite_kinetic = 2./dx**2/xm
    hoping_kinetic = -0.5/dx**2/xm
    
    def disorder_amplitude(E_f, lambda_f = lambda_f, l_e = l_e, a = dx):
        return np.sqrt((6*lambda_f**3)/(np.pi**3*a**2*l_e))*E_f
    
    """
    Uniform dissorder that varies from -1/2 to 1/2 (to be multiplied by W from T. Ando formula
    (PhysRevB.44.8017)
    """
    disorder = (lambda site, salt: (2 * uniform(repr(site), salt) - 1)/2)
    
    """Define QPC potential"""
    def qpc_potential(site, width = nm_to_au(50), separation = nm_to_au(75), Vg=0,\
                      d=nm_to_au(50), distance=nm_to_au(400), tilt = 0):
        (x_from_0, y_from_0) = site.pos
               
        theta = np.pi*2./360.*tilt
        
        x_u = x_from_0 - distance
        y_u = y_from_0 - W*dx/2

        x = x_u*np.cos(theta) - y_u*np.sin(theta)
        y = x_u*np.sin(theta) + y_u*np.cos(theta)
    
        def g(u,v):
            R = np.sqrt(u**2 + v**2 + d**2)
            return 1./2./np.pi*np.arctan2(u*v,d*R)

        phi = 1./np.pi*(np.arctan2((width+x),d)+np.arctan2((width-x),d))\
        -g(separation+y,width+x)-g(separation+y,width-x)-g(separation-y,width+x)-g(separation-y,width-x)
        
        return phi*Vg
    
    def onsite(site, params_scattering_region):
        (x, y) = site.pos
        
        Vg = params_scattering_region.Vg
        Ef = params_scattering_region.Ef
        length = params_scattering_region.length
        ds_excl = params_scattering_region.ds_excl
        
        if (x > ds_excl):        
            dis = disorder_amplitude(mu_lead)
        else:
            dis = 0       
        
        return (onsite_kinetic + qpc_potential(site, Vg=Vg) - (mu_lead + Ef)\
                + dis*disorder(site,''))
    
    """Define the scattering region"""
    sys[(lat(x, y) for x in range(L) for y in range(W))] = onsite
    sys[kwant.builder.HoppingKind((1, 0), lat, lat)] = \
        hoping_kinetic
    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = \
        hoping_kinetic

    """Define and attach the leads"""
    lead = kwant.Builder(kwant.TranslationalSymmetry((-dx, 0)))
    
    lead[(lat(0, j) for j in xrange(W))] = (onsite_kinetic - mu_lead)
    
    lead[kwant.builder.HoppingKind((1, 0), lat, lat)] = \
        hoping_kinetic
    lead[kwant.builder.HoppingKind((0, 1), lat, lat)] = \
        hoping_kinetic

    """Attach the left lead and its reversed copy"""
    sys.attach_lead(lead)
    sys.attach_lead(lead.reversed())

    fsys = sys.finalized()
    fsys.leads = [TRIInfiniteSystem(lead, trs) for lead in fsys.leads]
    return fsys, lead


"""
Method that calculates Andreev-enchanced conductance 
using equations 10-11 from the Supplementary material.
"""
def calculate_Andreev_conductance(submatrices_e, submatrices_h, parameters):
    def delta_T(delta_0, T, T_c):  
        if (T < T_c):
            return delta_0*np.sqrt(1-(T/T_c)**2)
        else:
            return 0
    
    def reflections(energy, delta):             
        def r_A_fun(energy,delta):
            ret = 0
            if(np.absolute(energy) > delta):
                ret = (energy - np.sign(energy)*np.sqrt(np.power(energy,2)-np.power(delta,2)))/delta
            else:
                ret = (energy - 1.j*np.sqrt(np.power(delta,2)-np.power(energy,2)))/delta
            return ret
        
        t_e, tp_e, r_e, rp_e = submatrices_e
        t_h, tp_h, r_h, rp_h = submatrices_h

        r_A = r_A_fun(energy, delta)    

        denominator = (np.identity(len(rp_e)) - rp_e.dot(rp_h.conj())*r_A**2)
        tmp = np.linalg.solve(denominator, t_e)      
        
        r_h = tp_h.conj().dot(r_A * tmp)

        r_e = r_e + tp_e.dot(rp_h.conj().dot(r_A**2 * tmp))

        return r_h, r_e

    delta_0 = parameters.delta_0
    energy = parameters.Ef
    T_c = parameters.T_c
    
    Temperatures = parameters.Temperatures
    
    G = np.zeros(len(Temperatures))
    
    t_e, tp_e, r_e, rp_e = submatrices_e
    
    for i,T in enumerate(Temperatures):
        if (T < T_c):
            delta = delta_T(delta_0, T, T_c)

            r_h, r_e = reflections(energy, delta)

            number_of_modes = submatrices_e[0].shape[0]

            norm_r_h = np.linalg.norm(r_h)
            norm_r_e = np.linalg.norm(r_e)

            G[i] = number_of_modes - norm_r_e**2 + norm_r_h**2
        else:
            G[i] = np.linalg.norm(t_e)**2
       
    return G


"""
Method that calculate conductance

for what_to_do = "s" it will calculate spectroscopy taking energy as variable
for what_to_do = "g" it will calculate gate dependence taking QPC potential as variable

The energy for which the scattering matrices are calcualted is always 0,
istead the chemical potential in the scattering region is varied
"""
def calculate_conductance(variable, what_to_do, parameters):
    sys0, lead = make_N_system(parameters)
    
    if(what_to_do == "s"):
        parameters.Ef = variable
    else:
        parameters.Vg = variable
        
    sys = sys0.precalculate(energy=0, args=[parameters], what = 'modes')

    #Calculate scattering matrix for positive energy
    smatrix = kwant.smatrix(sys, energy=0, args=[parameters])

    t = smatrix.submatrix(1,0)
    tp = smatrix.submatrix(0,1)
    r = smatrix.submatrix(0,0)
    rp = smatrix.submatrix(1,1)

    submatrices_e = [t, tp, r, rp]

    #Calculate scattering matrix and for negative energy
    parameters.Ef = -parameters.Ef
    smatrix = kwant.smatrix(sys, energy=0, args=[parameters])

    t = smatrix.submatrix(1,0)
    tp = smatrix.submatrix(0,1)
    r = smatrix.submatrix(0,0)
    rp = smatrix.submatrix(1,1)

    submatrices_h = [t, tp, r, rp]

    parameters.Ef = -parameters.Ef
    A_G = calculate_Andreev_conductance(submatrices_e, submatrices_h, parameters)
    
    return A_G


"""Method that applies thermal averaging to the conductance"""
def average_Fd(G, energies, parameters):
    def fd(E, Ef, T):
        kb = meV_to_au(8.617*10**-2)

        exponent = np.exp((E - Ef)/T/kb)
        return -exponent/((exponent+1)**2*T*kb)
    
    Temperatures = parameters.Temperatures
    
    G_T = np.zeros((energies.size, len(Temperatures)))
    
    for iT, T in enumerate(Temperatures):  
        if(T > 0):
            integrant = np.zeros(energies.size)
            for i, Ef in enumerate(energies):
                for j, E in enumerate(energies):
                    curent_G = G[j]
                    integrant[j] = -fd(E, Ef, T)*curent_G[iT]
                G_T[i, iT] = np.trapz(integrant, dx = energies[3]-energies[2])
        else:
            for i, E in enumerate(energies):
                curent_G = G[i]
                G_T[i, iT] = curent_G[iT]

    return G_T

==> AndreevQPCv17_reformatted_for_Nat_Comms(arXiv version)/anc/example.py <==
from conductance import *

"""Calculate QPC gate depence"""
def calculate_Vg_dependence(parameters, n_points = 100):
    Vg_values = np.linspace(meV_to_au(1100), meV_to_au(1450), n_points)

    G = []

    for Vg in Vg_values:
        G.append(calculate_conductance(Vg, "g", parameters))

    return Vg_values, G


"""Calculate spectroscopy"""
def calculate_spectroscopy(parameters, n_points = 400):
    E_values = np.linspace(meV_to_au(-1.5), meV_to_au(1.5), n_points)

    G = []

    for E in E_values:
        G.append(calculate_conductance(E, "s", parameters))

    G = average_Fd(G, E_values, parameters)

    return E_values, G

"""Example calculation of QPC steps and spectroscopy curve for short system"""
def main():
    width_value = 200
    length_value = 450 + 230
    ds_excl = 450 + 250
    parameters = SimpleNamespace(\
                            dx = 3.,
                            mu_lead = 143,
                            width = width_value,
                            length = length_value,
                            le = 230,
                            Ef = 0,
                            Vg = 0,
                            xm = 0.05,
                            T_c = 1.6,
                            delta_0 = 0.19,
                            ds_excl = ds_excl,
                            #To calculate temperature dependencies use:
                            #Temperatures = np.linspace(0.1, 3., 100))
                            #For spectroscopies use:
                            #Temperatures = [0, 0.1, 1.0, 1.3, 1.5, 2.1])
                            Temperatures = [0, 0.1, 0.6, 0.8, 1., 2])

    #convert parameters to atomic units
    parameters.dx = nm_to_au(parameters.dx)
    parameters.mu_lead = meV_to_au(parameters.mu_lead)
    parameters.width = nm_to_au(parameters.width)
    parameters.length = nm_to_au(parameters.length)
    parameters.le = nm_to_au(parameters.le)
    parameters.Ef = meV_to_au(parameters.Ef)
    parameters.Vg = meV_to_au(parameters.Vg)
    parameters.lambda_f = 2*np.pi/np.sqrt(parameters.mu_lead*2*parameters.xm)
    parameters.delta_0 = meV_to_au(parameters.delta_0)
    parameters.ds_excl = nm_to_au(parameters.ds_excl)

    #For QPC steps:
    Vg_values, G_Vg = calculate_Vg_dependence(parameters)

    #For spectroscopy:
    parameters.Vg = meV_to_au(1407)
    E_values, G_E = calculate_spectroscopy(parameters)


# Call the main function if the script gets executed (as opposed to imported).
# See <http://docs.python.org/library/__main__.html>.
if __name__ == '__main__':
    main()


==> anc/conductance.py <==
"""
Copyright (c) 2015 and later, Michal Nowak, Anton Akhmerov 
and Michael Wimmer. All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

1. Redistributions of source code must retain the above copyright
notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright
notice, this list of conditions and the following disclaimer in the
documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS
IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED
TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED
TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE
"""

import kwant
import numpy as np
from kwant.digest import uniform
from math import pi


"""Class used to store parameters"""
class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)
        

"""Class used to make spinless leads time-reversal-symmetric"""
def trs(m):
    return m.conj()

class TRIInfiniteSystem(kwant.builder.InfiniteSystem):
    def __init__(self, lead, trs):
        """A lead with time reversal invariant modes."""
        self.__dict__ = lead.__dict__
        self.trs = trs

    def modes(self, energy=0, args=()):
        prop_modes, stab_modes = \
            super(TRIInfiniteSystem, self).modes(energy=energy, args=args)
        n = stab_modes.nmodes
        stab_modes.vecs[:, n:(2*n)] = self.trs(stab_modes.vecs[:, :n])
        stab_modes.vecslmbdainv[:, n:(2*n)] = \
            self.trs(stab_modes.vecslmbdainv[:, :n])
        prop_modes.wave_functions[:, n:] = \
            self.trs(prop_modes.wave_functions[:, :n])
        return prop_modes, stab_modes

    
"""Functions which allow for conversion from/to atomic units"""
def meV_to_au(energy):
    return energy/27211.4

def au_to_meV(energy):
    return energy*27211.4

def nm_to_au(length):
    return length/0.05292

def au_to_nm(length):
    return length*0.05292


"""Creation of normal scattering region with QPC and disorder"""
def make_N_system(parameters):
    xm = parameters.xm
    dx = parameters.dx
    W = int(parameters.width/dx)
    L = int(parameters.length/dx)
    mu_lead = parameters.mu_lead
    l_e = parameters.le
    lambda_f = parameters.lambda_f
    
    lat = kwant.lattice.square(dx)
    sys = kwant.Builder()
    
    onsite_kinetic = 2./dx**2/xm
    hoping_kinetic = -0.5/dx**2/xm
    
    def disorder_amplitude(E_f, lambda_f = lambda_f, l_e = l_e, a = dx):
        return np.sqrt((6*lambda_f**3)/(np.pi**3*a**2*l_e))*E_f
    
    """
    Uniform dissorder that varies from -1/2 to 1/2 (to be multiplied by W from T. Ando formula
    (PhysRevB.44.8017)
    """
    disorder = (lambda site, salt: (2 * uniform(repr(site), salt) - 1)/2)
    
    """Define QPC potential"""
    def qpc_potential(site, width = nm_to_au(50), separation = nm_to_au(75), Vg=0,\
                      d=nm_to_au(50), distance=nm_to_au(400), tilt = 0):
        (x_from_0, y_from_0) = site.pos
               
        theta = np.pi*2./360.*tilt
        
        x_u = x_from_0 - distance
        y_u = y_from_0 - W*dx/2

        x = x_u*np.cos(theta) - y_u*np.sin(theta)
        y = x_u*np.sin(theta) + y_u*np.cos(theta)
    
        def g(u,v):
            R = np.sqrt(u**2 + v**2 + d**2)
            return 1./2./np.pi*np.arctan2(u*v,d*R)

        phi = 1./np.pi*(np.arctan2((width+x),d)+np.arctan2((width-x),d))\
        -g(separation+y,width+x)-g(separation+y,width-x)-g(separation-y,width+x)-g(separation-y,width-x)
        
        return phi*Vg
    
    def onsite(site, params_scattering_region):
        (x, y) = site.pos
        
        Vg = params_scattering_region.Vg
        Ef = params_scattering_region.Ef
        length = params_scattering_region.length
        ds_excl = params_scattering_region.ds_excl
        
        if (x > ds_excl):        
            dis = disorder_amplitude(mu_lead)
        else:
            dis = 0       
        
        return (onsite_kinetic + qpc_potential(site, Vg=Vg) - (mu_lead + Ef)\
                + dis*disorder(site,''))
    
    """Define the scattering region"""
    sys[(lat(x, y) for x in range(L) for y in range(W))] = onsite
    sys[kwant.builder.HoppingKind((1, 0), lat, lat)] = \
        hoping_kinetic
    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = \
        hoping_kinetic

    """Define and attach the leads"""
    lead = kwant.Builder(kwant.TranslationalSymmetry((-dx, 0)))
    
    lead[(lat(0, j) for j in xrange(W))] = (onsite_kinetic - mu_lead)
    
    lead[kwant.builder.HoppingKind((1, 0), lat, lat)] = \
        hoping_kinetic
    lead[kwant.builder.HoppingKind((0, 1), lat, lat)] = \
        hoping_kinetic

    """Attach the left lead and its reversed copy"""
    sys.attach_lead(lead)
    sys.attach_lead(lead.reversed())

    fsys = sys.finalized()
    fsys.leads = [TRIInfiniteSystem(lead, trs) for lead in fsys.leads]
    return fsys, lead


"""
Method that calculates Andreev-enchanced conductance 
using equations 10-11 from the Supplementary material.
"""
def calculate_Andreev_conductance(submatrices_e, submatrices_h, parameters):
    def delta_T(delta_0, T, T_c):  
        if (T < T_c):
            return delta_0*np.sqrt(1-(T/T_c)**2)
        else:
            return 0
    
    def reflections(energy, delta):             
        def r_A_fun(energy,delta):
            ret = 0
            if(np.absolute(energy) > delta):
                ret = (energy - np.sign(energy)*np.sqrt(np.power(energy,2)-np.power(delta,2)))/delta
            else:
                ret = (energy - 1.j*np.sqrt(np.power(delta,2)-np.power(energy,2)))/delta
            return ret
        
        t_e, tp_e, r_e, rp_e = submatrices_e
        t_h, tp_h, r_h, rp_h = submatrices_h

        r_A = r_A_fun(energy, delta)    

        denominator = (np.identity(len(rp_e)) - rp_e.dot(rp_h.conj())*r_A**2)
        tmp = np.linalg.solve(denominator, t_e)      
        
        r_h = tp_h.conj().dot(r_A * tmp)

        r_e = r_e + tp_e.dot(rp_h.conj().dot(r_A**2 * tmp))

        return r_h, r_e

    delta_0 = parameters.delta_0
    energy = parameters.Ef
    T_c = parameters.T_c
    
    Temperatures = parameters.Temperatures
    
    G = np.zeros(len(Temperatures))
    
    t_e, tp_e, r_e, rp_e = submatrices_e
    
    for i,T in enumerate(Temperatures):
        if (T < T_c):
            delta = delta_T(delta_0, T, T_c)

            r_h, r_e = reflections(energy, delta)

            number_of_modes = submatrices_e[0].shape[0]

            norm_r_h = np.linalg.norm(r_h)
            norm_r_e = np.linalg.norm(r_e)

            G[i] = number_of_modes - norm_r_e**2 + norm_r_h**2
        else:
            G[i] = np.linalg.norm(t_e)**2
       
    return G


"""
Method that calculate conductance

for what_to_do = "s" it will calculate spectroscopy taking energy as variable
for what_to_do = "g" it will calculate gate dependence taking QPC potential as variable

The energy for which the scattering matrices are calcualted is always 0,
istead the chemical potential in the scattering region is varied
"""
def calculate_conductance(variable, what_to_do, parameters):
    sys0, lead = make_N_system(parameters)
    
    if(what_to_do == "s"):
        parameters.Ef = variable
    else:
        parameters.Vg = variable
        
    sys = sys0.precalculate(energy=0, args=[parameters], what = 'modes')

    #Calculate scattering matrix for positive energy
    smatrix = kwant.smatrix(sys, energy=0, args=[parameters])

    t = smatrix.submatrix(1,0)
    tp = smatrix.submatrix(0,1)
    r = smatrix.submatrix(0,0)
    rp = smatrix.submatrix(1,1)

    submatrices_e = [t, tp, r, rp]

    #Calculate scattering matrix and for negative energy
    parameters.Ef = -parameters.Ef
    smatrix = kwant.smatrix(sys, energy=0, args=[parameters])

    t = smatrix.submatrix(1,0)
    tp = smatrix.submatrix(0,1)
    r = smatrix.submatrix(0,0)
    rp = smatrix.submatrix(1,1)

    submatrices_h = [t, tp, r, rp]

    parameters.Ef = -parameters.Ef
    A_G = calculate_Andreev_conductance(submatrices_e, submatrices_h, parameters)
    
    return A_G


"""Method that applies thermal averaging to the conductance"""
def average_Fd(G, energies, parameters):
    def fd(E, Ef, T):
        kb = meV_to_au(8.617*10**-2)

        exponent = np.exp((E - Ef)/T/kb)
        return -exponent/((exponent+1)**2*T*kb)
    
    Temperatures = parameters.Temperatures
    
    G_T = np.zeros((energies.size, len(Temperatures)))
    
    for iT, T in enumerate(Temperatures):  
        if(T > 0):
            integrant = np.zeros(energies.size)
            for i, Ef in enumerate(energies):
                for j, E in enumerate(energies):
                    curent_G = G[j]
                    integrant[j] = -fd(E, Ef, T)*curent_G[iT]
                G_T[i, iT] = np.trapz(integrant, dx = energies[3]-energies[2])
        else:
            for i, E in enumerate(energies):
                curent_G = G[i]
                G_T[i, iT] = curent_G[iT]

    return G_T

==> anc/example.py <==
from conductance import *

"""Calculate QPC gate depence"""
def calculate_Vg_dependence(parameters, n_points = 100):
    Vg_values = np.linspace(meV_to_au(1100), meV_to_au(1450), n_points)

    G = []

    for Vg in Vg_values:
        G.append(calculate_conductance(Vg, "g", parameters))

    return Vg_values, G


"""Calculate spectroscopy"""
def calculate_spectroscopy(parameters, n_points = 400):
    E_values = np.linspace(meV_to_au(-1.5), meV_to_au(1.5), n_points)

    G = []

    for E in E_values:
        G.append(calculate_conductance(E, "s", parameters))

    G = average_Fd(G, E_values, parameters)

    return E_values, G

"""Example calculation of QPC steps and spectroscopy curve for short system"""
def main():
    width_value = 200
    length_value = 450 + 230
    ds_excl = 450 + 250
    parameters = SimpleNamespace(\
                            dx = 3.,
                            mu_lead = 143,
                            width = width_value,
                            length = length_value,
                            le = 230,
                            Ef = 0,
                            Vg = 0,
                            xm = 0.05,
                            T_c = 1.6,
                            delta_0 = 0.19,
                            ds_excl = ds_excl,
                            #To calculate temperature dependencies use:
                            #Temperatures = np.linspace(0.1, 3., 100))
                            #For spectroscopies use:
                            #Temperatures = [0, 0.1, 1.0, 1.3, 1.5, 2.1])
                            Temperatures = [0, 0.1, 0.6, 0.8, 1., 2])

    #convert parameters to atomic units
    parameters.dx = nm_to_au(parameters.dx)
    parameters.mu_lead = meV_to_au(parameters.mu_lead)
    parameters.width = nm_to_au(parameters.width)
    parameters.length = nm_to_au(parameters.length)
    parameters.le = nm_to_au(parameters.le)
    parameters.Ef = meV_to_au(parameters.Ef)
    parameters.Vg = meV_to_au(parameters.Vg)
    parameters.lambda_f = 2*np.pi/np.sqrt(parameters.mu_lead*2*parameters.xm)
    parameters.delta_0 = meV_to_au(parameters.delta_0)
    parameters.ds_excl = nm_to_au(parameters.ds_excl)

    #For QPC steps:
    Vg_values, G_Vg = calculate_Vg_dependence(parameters)

    #For spectroscopy:
    parameters.Vg = meV_to_au(1407)
    E_values, G_E = calculate_spectroscopy(parameters)


# Call the main function if the script gets executed (as opposed to imported).
# See <http://docs.python.org/library/__main__.html>.
if __name__ == '__main__':
    main()

